No-Regret Exploration in Goal-Oriented Reinforcement Learning

Many popular reinforcement learning problems (e.g., navigation in a maze, some Atari games, mountain car) are instances of the episodic setting under its stochastic shortest path (SSP) formulation, where an agent has to achieve a goal state while minimizing the cumulative cost. Despite the popularity of this setting, the exploration-exploitation dilemma has been sparsely studied in general SSP problems, with most of the theoretical literature focusing on different problems (i.e., fixed-horizon and infinite-horizon) or making the restrictive loop-free SSP assumption (i.e., no state can be visited twice during an episode). In this paper, we study the general SSP problem with no assumption on its dynamics (some policies may actually never reach the goal). We introduce UC-SSP, the first no-regret algorithm in this setting, and prove a regret bound scaling as $\displaystyle \widetilde{\mathcal{O}}( D S \sqrt{ A D K})$ after $K$ episodes for any unknown SSP with $S$ states, $A$ actions, positive costs and SSP-diameter $D$, defined as the smallest expected hitting time from any starting state to the goal. We achieve this result by crafting a novel stopping rule, such that UC-SSP may interrupt the current policy if it is taking too long to achieve the goal and switch to alternative policies that are designed to rapidly terminate the episode.

==> exp/POSSMALL/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      pdflatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/POSSMALL/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))

def compute_hittingtime(C, policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]

PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
}
MAXMIN_CI = True
EVERY = 5

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)

    c_min = np.sort(np.unique(config['cost']))[1]

    # Vs0 = config['truevssp'][8]
    C = np.array(config['cost'])
    Vs0 = compute_hittingtime(C, config['optimal_policy'])
    C.fill(1)
    C[config['goal_states'], :] = 0
    exp_optimal_hittingtime = compute_hittingtime(C, config['optimal_policy'])
    print(c_min, Vs0)
    print(config['optimal_policy'])

    agent = "{} - c_min={}".format(agent, c_min)

    regret_times = []
    regrets = []
    alg_resutls[agent] = {"Vs0": Vs0, 'tau': exp_optimal_hittingtime}
    tot_files = 0
    for file in os.listdir(folder):
        if file.endswith("_result.json"):
            try:
                with open(os.path.join(folder, file)) as f:
                    json_data = json.load(f)
                tot_files += 1
                for key in ['regret', 'regret_times', 'est_hittingtime']:
                    if tot_files == 1:
                        alg_resutls[agent][key] = []
                    alg_resutls[agent][key].append(json_data[key])
            except:
                print("error while reading file ", file)
    print("* processed {} files in folder {}".format(tot_files, folder))

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv = 0
for key in alg_resutls:
    plt.figure(1)
    Vs0 = alg_resutls[key]['Vs0']
    val = np.array(alg_resutls[key]['regret']) / Vs0
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    NN = key
    for tt in PNAME.keys():
        NN = NN.replace(tt, PNAME[tt])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=NN, linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    x = np.arange(mean_v.size)
    NN = key
    for tt in PNAME.keys():
        NN = NN.replace(tt, PNAME[tt])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=NN, linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Normalized regret $\overline{\Delta}(\mathfrak{A},k)$')
plt.legend()
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Episodes to goal ($k$)')
plt.ylabel('Normalized regret $\overline{\Delta}(\mathfrak{A},k)$')
plt.legend()
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

######
# Plot estimated H

for agent in alg_resutls:
    key = "est_hittingtime"
    plt.figure(figsize=(10, 7))
    HT = []
    HT2 = []
    for el in alg_resutls[agent][key]:
        L = []
        M = []
        for v in el:
            w = np.array(v)
            L.append(w[0])
            if w.size > 1:
                M.append(w[1:].mean())
            else:
                M.append(0)
        HT.append(L)
        HT2.append(M)
    val = np.array(HT)
    x = np.arange(val.shape[1])
    mean_v = np.mean(val, axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label='Phase \ding{172}', linewidth=3)
    # plt.fill_between(x[::EVERY], mean_v[::EVERY] + 2 * std[::EVERY],
    #                  mean_v[::EVERY] - 2 * std[::EVERY], alpha=0.15)
    plt.fill_between(x[::EVERY], val.max(axis=0)[::EVERY], val.min(axis=0)[::EVERY], alpha=0.15)

    val = np.array(HT2)
    mean_v = np.mean(val, axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label='Phase \ding{173}', linewidth=3)
    plt.fill_between(x[::EVERY], val.max(axis=0)[::EVERY], val.min(axis=0)[::EVERY], alpha=0.15)

    plt.xlabel('Episodes to goal ($k$)')
    plt.ylabel(key)
    plt.xlim(left=0, right=x.max())
    plt.ylim(bottom=0)
    if mean_v.max() > 20:
        plt.ylim(bottom=0, top=20)
    exp_optimal_hittingtime = alg_resutls[agent]['tau']
    plt.plot([0, x.max()], [exp_optimal_hittingtime, exp_optimal_hittingtime], '-k', lw=2, label=r'$\mathbb{E}[\tau^\star(s_0)]$')
    plt.legend()
    plt.savefig('{}_avg{}.png'.format(agent, key))
    tikzplotlib.save('{}_avg{}.png'.format(agent, key))

plt.show()


==> exp/UNSMALL/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      pdflatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/UNSMALL/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))


def compute_hittingtime(policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)
    C = np.ones((env.Ns, env.Na))
    C[env.goal_states, :] = 0

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]


PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
}
MAXMIN_CI = True
EVERY = 5

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

# exp_optimal_hittingtime = compute_hittingtime()
# print(exp_optimal_hittingtime)

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    regret_times = []
    regrets = []
    alg_resutls[agent] = {}
    tot_files = 0

    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)
    exp_optimal_hittingtime = compute_hittingtime(config['optimal_policy'])

    for file in os.listdir(folder):
        # if file.endswith("_regretSSP.txt"):
        #     regret = np.loadtxt(os.path.join(folder, file))
        #     times.append(regret[:, 0])
        #     regrets.append(regret[:, 1])
        #     tot_files += 1
        if file.endswith("_result.json"):
            try:
                with open(os.path.join(folder, file)) as f:
                    json_data = json.load(f)
                tot_files += 1
                for key in json_data.keys():
                    if tot_files == 1:
                        alg_resutls[agent][key] = []
                    alg_resutls[agent][key].append(json_data[key])
            except:
                print("error while reading file ", file)
    print("* processed {} files in folder {}".format(tot_files, folder))

Y = map(len, alg_resutls["UCRLUC-H"]["planning_time"])
pos = np.argmax(Y)
val = alg_resutls["UCRLUC-H"]["planning_time"][pos]
# M = alg_resutls["UCSSP-H"]["regret_times"][pos]
U = alg_resutls["UCRLUC-H"]["regret_times"][pos]
Z = []
i = 0
for el in val:
    while i < len(U) and el > U[i]:
        i += 1
    Z.append(i)
    # plt.axvline(el, 0, 40, c='r', label="UCSSP-H")
# for el in val:
#     plt.axvline(el, 0, 40, c='k', label="UCRLUC-H")
Z = np.unique(Z)

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv=0
for key in alg_resutls:
    plt.figure(1)
    val = np.array(alg_resutls[key]['regret'])
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    x = np.arange(mean_v.size)
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
plt.vlines(Z, 0, 1.2 * maxv, label="\\UCRL planning episodes", colors='gray',
           linestyles='dashdot', lw=0.5, alpha=0.25)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Episode to goal ($k$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

#######################################################
# SHOW INFO OF UCSSP
#######################################################
agent = "UCSSP-H"
graphics = ["attempts_phase2"]
for key in graphics:
    plt.figure(figsize=(10, 7))
    val = np.array(alg_resutls[agent][key])
    x = np.arange(val.shape[1])
    mean_v = np.mean(val, axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[agent], linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                         val.max(axis=0)[::EVERY], alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    plt.xlabel('Episodes to goal ($k$)')
    plt.ylabel(key)
    plt.xlim(left=0)
    plt.ylim(bottom=0)
    if mean_v.max() > 20:
        plt.ylim(bottom=0, top=20)
    plt.legend()
    plt.savefig('{}_avg{}.png'.format(agent, key))
    tikzplotlib.save('{}_avg{}.tex'.format(agent, key))

plt.figure(figsize=(10, 7))
val = np.array(alg_resutls["UCRLUC-H"]["regret_times"])
val = np.diff(val, axis=1)
x = np.arange(val.shape[1])
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], mean_v[::EVERY], '--', label="{}".format("\\UCRL"), linewidth=1)
if False:
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                     val.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                     mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

lp1 = np.array(alg_resutls[agent]['length_phase1'])
lp2 = np.array(alg_resutls[agent]['length_phase2'])
val = lp1 + lp2
x = np.arange(val.shape[1])
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], mean_v[::EVERY], label="{} Phase 1 + 2".format(PNAME[agent]), linewidth=3)
if False:
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                     val.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                     mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

mean_lp1 = np.mean(lp1, axis=0)
std = np.std(lp1, axis=0) / np.sqrt(lp1.shape[0])
plt.plot(x[::EVERY], mean_lp1[::EVERY], label="{} Phase 1".format(PNAME[agent]), linewidth=3)
if False:
    plt.fill_between(x[::EVERY], lp1.min(axis=0)[::EVERY],
                     lp1.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_lp1[::EVERY] - 2 * std[::EVERY],
                     mean_lp1[::EVERY] + 2 * std[::EVERY], alpha=0.15)

mean_lp2 = np.mean(lp2, axis=0)
std = np.std(lp2, axis=0) / np.sqrt(lp1.shape[0])
plt.plot(x[::EVERY], mean_lp2[::EVERY], '.', label="{} Phase 2".format(PNAME[agent]), linewidth=3)
if False:
    plt.fill_between(x[::EVERY], lp2.min(axis=0)[::EVERY],
                     lp2.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_lp2[::EVERY] - 2 * std[::EVERY],
                     mean_lp2[::EVERY] + 2 * std[::EVERY], alpha=0.15)

plt.plot([0, x.max()], [exp_optimal_hittingtime, exp_optimal_hittingtime], '-k', lw=2,
         label="$\mathbb{E}[\\tau^\star(s_0)]$")
plt.xlabel('Episodes to goal ($k$)')
plt.ylabel('Length of Episode')
plt.xlim(left=0, right=x.max())
plt.ylim(bottom=0)
if mean_v.max() > 30:
    plt.ylim(bottom=0, top=30)
plt.legend()
plt.savefig('avg{}.png'.format("length_episodes"))
tikzplotlib.save('avg{}.tex'.format("length_episodes"))

#####
# plot H for phase 1 computed by UC-SSP
agent = "UCSSP-H"
key = "est_hittingtime"
plt.figure(figsize=(10, 7))
HT = []
HT2 = []
for el in alg_resutls[agent][key]:
    L = []
    M = []
    for v in el:
        w = np.array(v)
        L.append(w[0])
        if w.size > 1:
            M.append(w[1:].mean())
        else:
            M.append(0)
    HT.append(L)
    # HT2.append(M)
val = np.array(HT)
x = np.arange(val.shape[1])
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], mean_v[::EVERY], label="$H_{k,0}$", linewidth=3)
# plt.fill_between(x[::EVERY], mean_v[::EVERY] + 2 * std[::EVERY],
#                  mean_v[::EVERY] - 2 * std[::EVERY], alpha=0.15)
plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY], val.max(axis=0)[::EVERY], alpha=0.15)

if len(HT2) > 0:
    val = np.array(HT2)
    mean_v = np.mean(val, axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label="$\overline{H}_{k,j\geq 1}$", linewidth=3)
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY], val.max(axis=0)[::EVERY], alpha=0.15)

plt.xlabel('Episodes to goal ($k$)')
plt.ylabel('$H_{k,\cdot}$')
plt.xlim(left=0, right=x.max())
plt.ylim(bottom=0)
if mean_v.max() > 20:
    plt.ylim(bottom=0, top=20)
plt.plot([0, x.max()], [exp_optimal_hittingtime, exp_optimal_hittingtime], '-k', lw=2,
         label=r'$\mathbb{E}[\tau^\star(s_0)]$')
plt.legend()
plt.savefig('{}_avg{}.png'.format(agent, key))
tikzplotlib.save('{}_avg{}.tex'.format(agent, key))

plt.show()


==> exp/ZSMALL2/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      pdflatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/ZSMALL2/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))


def compute_hittingtime(policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)
    C = np.ones((env.Ns, env.Na))
    C[env.goal_states, :] = 0

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]

PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
}
MAXMIN_CI = True
EVERY = 5

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

# exp_optimal_hittingtime = compute_hittingtime()
# print(exp_optimal_hittingtime)

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    regret_times = []
    regrets = []
    alg_resutls[agent] = {}
    tot_files = 0

    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)
    exp_optimal_hittingtime = compute_hittingtime(config['optimal_policy'])

    for file in os.listdir(folder):
        # if file.endswith("_regretSSP.txt"):
        #     regret = np.loadtxt(os.path.join(folder, file))
        #     times.append(regret[:, 0])
        #     regrets.append(regret[:, 1])
        #     tot_files += 1
        if file.endswith("_result.json"):
            try:
                with open(os.path.join(folder, file)) as f:
                    json_data = json.load(f)
                tot_files += 1
                for key in json_data.keys():
                    if tot_files == 1:
                        alg_resutls[agent][key] = []
                    alg_resutls[agent][key].append(json_data[key])
            except:
                print("error while reading file ", file)
    print("* processed {} files in folder {}".format(tot_files, folder))

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv = 0
for key in alg_resutls:
    plt.figure(1)
    val = np.array(alg_resutls[key]['regret'])
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    x = np.arange(mean_v.size)
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.legend()
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.legend()
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

#######################################################
# SHOW INFO OF UCSSP
#######################################################
agent = "UCSSP-H"
graphics = ["attempts_phase2"]
for key in graphics:
    plt.figure(figsize=(10, 7))
    val = np.array(alg_resutls[agent][key])
    x = np.arange(val.shape[1])
    mean_v = np.mean(val, axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[agent], linewidth=3)
    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                         val.max(axis=0)[::EVERY], alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    plt.xlabel('Episodes to goal ($k$)')
    plt.ylabel(key)
    plt.xlim(left=0, right=x.max())
    plt.ylim(bottom=0)
    if mean_v.max() > 20:
        plt.ylim(bottom=0, top=20)
    plt.legend()
    plt.savefig('{}_avg{}.png'.format(agent, key))
    tikzplotlib.save('{}_avg{}.tex'.format(agent, key))

plt.figure(figsize=(10, 7))

lp1 = np.array(alg_resutls[agent]['length_phase1'])
lp2 = np.array(alg_resutls[agent]['length_phase2'])
val = lp1 + lp2
x = np.arange(val.shape[1])
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[agent] + ' Phase \ding{172} + \ding{173}', linewidth=3)
if False:
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                     val.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                     mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

mean_lp1 = np.mean(lp1, axis=0)
std = np.std(lp1, axis=0) / np.sqrt(lp1.shape[0])
plt.plot(x[::EVERY], mean_lp1[::EVERY], label=PNAME[agent] + ' Phase \ding{172}', linewidth=3)
if False:
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                     val.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                     mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

mean_lp2 = np.mean(lp2, axis=0)
std = np.std(lp2, axis=0) / np.sqrt(lp1.shape[0])
plt.plot(x[::EVERY], mean_lp2[::EVERY], ':', label=PNAME[agent] + ' Phase \ding{173}', linewidth=3)
if False:
    plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY],
                     val.max(axis=0)[::EVERY], alpha=0.15)
else:
    plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                     mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

plt.plot([0, x.max()], [exp_optimal_hittingtime, exp_optimal_hittingtime], '--k', lw=2,
         label=r'$\mathbb{E}[\tau^\star(s_0)]$')
plt.xlabel('Episodes to goal ($k$)')
plt.ylabel('Length of episode')
plt.xlim(left=0, right=x.max())
plt.ylim(bottom=0)
if mean_v.max() > 30:
    plt.ylim(bottom=0, top=30)
plt.legend()
plt.savefig('avg{}.png'.format("length_episodes"))
tikzplotlib.save('avg{}.tex'.format("length_episodes"))

#####
# plot H for phase 1 computed by UC-SSP
agent = "UCSSP-H"
key = "est_hittingtime"
plt.figure(figsize=(10, 7))
HT = []
HT2 = []
for el in alg_resutls[agent][key]:
    L = []
    M = []
    for v in el:
        w = np.array(v)
        L.append(w[0])
        if w.size > 1:
            M.append(w[1:].mean())
        else:
            M.append(0)
    HT.append(L)
    HT2.append(M)
val = np.array(HT)
x = np.arange(val.shape[1])
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], smooth(mean_v[::EVERY], 3), label="$H_{k,0}$", linewidth=3)
# plt.fill_between(x[::EVERY], mean_v[::EVERY] + 2 * std[::EVERY],
#                  mean_v[::EVERY] - 2 * std[::EVERY], alpha=0.15)
plt.fill_between(x[::EVERY], val.min(axis=0)[::EVERY], val.max(axis=0)[::EVERY], alpha=0.15)

val = np.array(HT2)
mean_v = np.mean(val, axis=0)
std = np.std(val, axis=0) / np.sqrt(val.shape[0])
plt.plot(x[::EVERY], smooth(mean_v[::EVERY], 3), label="$\overline{H}_{k, j\geq 1}$", linewidth=3)
plt.fill_between(x[::EVERY], val.max(axis=0)[::EVERY], val.min(axis=0)[::EVERY], alpha=0.15)

plt.xlabel('Episodes to goal ($k$)')
plt.ylabel('$H_{k, \cdot}$')
plt.xlim(left=0, right=x.max())
plt.ylim(bottom=0)
if mean_v.max() > 20:
    plt.ylim(bottom=0, top=20)
plt.plot([0, x.max()], [exp_optimal_hittingtime, exp_optimal_hittingtime], '--k', lw=2, label=r'$\mathbb{E}[\tau^\star(s_0)]$')
plt.legend()
plt.savefig('{}_avg{}.png'.format(agent, key))
tikzplotlib.save('{}_avg{}.tex'.format(agent, key))

plt.show()


==> exp/bernstein/uniform/1/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      xelatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/bernstein/uniform/1/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))


def compute_hittingtime(policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)
    C = np.ones((env.Ns, env.Na))
    C[env.goal_states, :] = 0

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]


PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
    'UCRLUC-B-def': "\\UCRL-B",
    'UCRL2BSSP-B-def': "UCRL2BSSP-B-def",
    'UCRL2BSSP-B-defnt': "UCRL2BSSP-B-defnt",
    'UCRL2BSSP-B-defp': 'UCRL2BSSP-B-def-pert',
    'UCRL2BSSP-B-defplan': "UCRL2BSSP-B-defplan",
    'UCRL2BSSP-B-defplannt': 'UCRL2BSSP-B-defplan-newt',
    'UCRL2BSSP-B-ext': "UCRL2BSSP-B-ext",
    'UCRL2BSSP-B-extnt': 'UCRL2BSSP-B-extnt',
    'UCRL2BSSP-B-extp': 'UCRL2BSSP-B-ext-pert',
    'UCRL2BSSP-B-extplan': 'UCRL2BSSP-B-extplan',
    'UCRL2BSSP-B-extplannt': 'UCRL2BSSP-B-extplan-newt',
    'UCSSP-B-def': "\\UCSSP-B-def",
    'UCSSP-B-ext': "\\UCSSP-B-ext",
}

REMOVE = ['UCRL2BSSP-B-defp', 'UCRL2BSSP-B-extp', 'UCRL2BSSP-B-defplannt', 'UCRL2BSSP-B-extplannt',
          'UCRL2BSSP-B-defplan', 'UCRL2BSSP-B-extplan']
REMOVE = REMOVE + ['UCRL2BSSP-B-defnt', 'UCRL2BSSP-B-extnt', 'UCSSP-B-def']
MAXMIN_CI = False
EVERY = 15

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

# exp_optimal_hittingtime = compute_hittingtime()
# print(exp_optimal_hittingtime)

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    regret_times = []
    regrets = []
    tot_files = 0

    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)
    exp_optimal_hittingtime = compute_hittingtime(config['optimal_policy'])

    if agent not in REMOVE:
        alg_resutls[agent] = {}
        for file in os.listdir(folder):
            # if file.endswith("_regretSSP.txt"):
            #     regret = np.loadtxt(os.path.join(folder, file))
            #     times.append(regret[:, 0])
            #     regrets.append(regret[:, 1])
            #     tot_files += 1
            if file.endswith("_result.json"):
                try:
                    with open(os.path.join(folder, file)) as f:
                        json_data = json.load(f)
                    tot_files += 1
                    for key in json_data.keys():
                        if tot_files == 1:
                            alg_resutls[agent][key] = []
                        alg_resutls[agent][key].append(json_data[key])
                except:
                    print("error while reading file ", file)
        print("* processed {} files in folder {}".format(tot_files, folder))

# Y = map(len, alg_resutls["UCRLUC-B"]["planning_time"])
# pos = np.argmax(Y)
# val = alg_resutls["UCRLUC-B"]["planning_time"][pos]
# # M = alg_resutls["UCSSP-H"]["regret_times"][pos]
# U = alg_resutls["UCRLUC-B"]["regret_times"][pos]
# Z = []
# i = 0
# for el in val:
#     while i < len(U) and el > U[i]:
#         i += 1
#     Z.append(i)
#     # plt.axvline(el, 0, 40, c='r', label="UCSSP-H")
# # for el in val:
# #     plt.axvline(el, 0, 40, c='k', label="UCRLUC-H")
# Z = np.unique(Z)

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv=0
for key in alg_resutls:
    plt.figure(1)
    plt.title('uniform grid')
    val = np.array(alg_resutls[key]['regret'])
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    plt.title('uniform grid')
    x = np.arange(mean_v.size)
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)
    print(len(x[::EVERY]))

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
# plt.vlines(Z, 0, 1.2 * maxv, label="\\UCRL planning episodes", colors='gray',
#            linestyles='dashdot', lw=0.5, alpha=0.25)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Episode to goal ($k$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

plt.show()


==> exp/bernstein/uniform/2/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      xelatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/bernstein/uniform/2/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))


def compute_hittingtime(policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)
    C = np.ones((env.Ns, env.Na))
    C[env.goal_states, :] = 0

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]


PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
    'UCRLUC-B-def': "\\UCRL-B",
    'UCRL2BSSP-B-def': "UCRL2BSSP-B-def",
    'UCRL2BSSP-B-defnt': "UCRL2BSSP-B-defnt",
    'UCRL2BSSP-B-defp': 'UCRL2BSSP-B-def-pert',
    'UCRL2BSSP-B-defplan': "UCRL2BSSP-B-defplan",
    'UCRL2BSSP-B-defplannt': 'UCRL2BSSP-B-defplan-newt',
    'UCRL2BSSP-B-ext': "UCRL2BSSP-B-ext",
    'UCRL2BSSP-B-extnt': 'UCRL2BSSP-B-extnt',
    'UCRL2BSSP-B-extp': 'UCRL2BSSP-B-ext-pert',
    'UCRL2BSSP-B-extplan': 'UCRL2BSSP-B-extplan',
    'UCRL2BSSP-B-extplannt': 'UCRL2BSSP-B-extplan-newt',
    'UCSSP-B-def': "\\UCSSP-B-def",
    'UCSSP-B-ext': "\\UCSSP-B-ext",
}

REMOVE = ['UCRL2BSSP-B-defp', 'UCRL2BSSP-B-extp', 'UCRL2BSSP-B-defplannt', 'UCRL2BSSP-B-extplannt',
          'UCRL2BSSP-B-defplan', 'UCRL2BSSP-B-extplan']
# REMOVE = REMOVE + ['UCRL2BSSP-B-defnt', 'UCRL2BSSP-B-extnt', 'UCSSP-B-def']
REMOVE = REMOVE + ['UCRL2BSSP-B-ext', 'UCRL2BSSP-B-def']
MAXMIN_CI = False
EVERY = 15

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

# exp_optimal_hittingtime = compute_hittingtime()
# print(exp_optimal_hittingtime)

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    regret_times = []
    regrets = []
    tot_files = 0

    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)
    exp_optimal_hittingtime = compute_hittingtime(config['optimal_policy'])

    if agent not in REMOVE:
        alg_resutls[agent] = {}
        for file in os.listdir(folder):
            # if file.endswith("_regretSSP.txt"):
            #     regret = np.loadtxt(os.path.join(folder, file))
            #     times.append(regret[:, 0])
            #     regrets.append(regret[:, 1])
            #     tot_files += 1
            if file.endswith("_result.json"):
                try:
                    with open(os.path.join(folder, file)) as f:
                        json_data = json.load(f)
                    tot_files += 1
                    for key in json_data.keys():
                        if tot_files == 1:
                            alg_resutls[agent][key] = []
                        alg_resutls[agent][key].append(json_data[key])
                except:
                    print("error while reading file ", file)
        print("* processed {} files in folder {}".format(tot_files, folder))

# Y = map(len, alg_resutls["UCRLUC-B"]["planning_time"])
# pos = np.argmax(Y)
# val = alg_resutls["UCRLUC-B"]["planning_time"][pos]
# # M = alg_resutls["UCSSP-H"]["regret_times"][pos]
# U = alg_resutls["UCRLUC-B"]["regret_times"][pos]
# Z = []
# i = 0
# for el in val:
#     while i < len(U) and el > U[i]:
#         i += 1
#     Z.append(i)
#     # plt.axvline(el, 0, 40, c='r', label="UCSSP-H")
# # for el in val:
# #     plt.axvline(el, 0, 40, c='k', label="UCRLUC-H")
# Z = np.unique(Z)

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv=0
for key in alg_resutls:
    plt.figure(1)
    plt.title('uniform grid')
    val = np.array(alg_resutls[key]['regret'])
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    plt.title('uniform grid')
    x = np.arange(mean_v.size)
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)
    print(len(x[::EVERY]))

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
# plt.vlines(Z, 0, 1.2 * maxv, label="\\UCRL planning episodes", colors='gray',
#            linestyles='dashdot', lw=0.5, alpha=0.25)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Episode to goal ($k$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

plt.show()


==> exp/bernstein/zero/generatefigs.sh <==
#!/bin/bash

for f in *.tex
do
    if [ "$f" != "main.tex" -a "$f" != "standalone.tex" ]
    then
      echo ${f}
      cp standalone.tex main.tex
      gsed -i "s/XXX/$f/g" main.tex
      # pdflatex main.tex
      pdflatex main.tex
      mv main.pdf ${f%.*}.pdf
      rm -rf main.tex main.log main.aux
    fi
done


==> exp/bernstein/zero/process_results.py <==
import numpy as np
import json
import os
import matplotlib.pyplot as plt
import tikzplotlib
from rlexp.ssp import poleval_ssp
from rlexp.envs.gridworld import GridWorldWithPits


def smooth(a, WSZ):
    # a: NumPy 1-D array containing the data to be smoothed
    # WSZ: smoothing window size needs, which must be odd number,
    # as in the original MATLAB implementation
    out0 = np.convolve(a, np.ones(WSZ, dtype=int), 'valid') / WSZ
    r = np.arange(1, WSZ - 1, 2)
    start = np.cumsum(a[:WSZ - 1])[::2] / r
    stop = (np.cumsum(a[:-WSZ:-1])[::2] / r)[::-1]
    return np.concatenate((start, out0, stop))


def compute_hittingtime(policy):
    grid1 = [
        ['', '', '', 'g'],
        ['', 'x', '', ''],
        ['s', '', '', '']
    ]
    grid1_MAP = [
        "+-------+",
        "| : : :G|",
        "| :x: : |",
        "|S: : : |",
        "+-------+",
    ]

    env = GridWorldWithPits(grid=grid1, txt_map=grid1_MAP,
                            absorbing_wall=True, normalize_rewad=False)
    C = np.ones((env.Ns, env.Na))
    C[env.goal_states, :] = 0

    J = poleval_ssp(p=env.P, cin=C, policy=policy,
                    goal_states=env.goal_states, epsilon=1e-10)
    return J[env.initial_state]


PNAME = {
    'UCRLUC-H': "\\UCRL",
    'UCSSP-H': "\\UCSSP",
    'UCRLUC-B-def': "\\UCRL-B",
    'UCRL2BSSP-B-def': "UCRL2BSSP-B-def",
    'UCRL2BSSP-B-defnt': "UCRL2BSSP-B-defnt",
    'UCRL2BSSP-B-defp': 'UCRL2BSSP-B-def-pert',
    'UCRL2BSSP-B-defplan': "UCRL2BSSP-B-defplan",
    'UCRL2BSSP-B-defplannt': 'UCRL2BSSP-B-defplan-newt',
    'UCRL2BSSP-B-ext': "UCRL2BSSP-B-ext",
    'UCRL2BSSP-B-extnt': 'UCRL2BSSP-B-extnt',
    'UCRL2BSSP-B-extp': 'UCRL2BSSP-B-ext-pert',
    'UCRL2BSSP-B-extplan': 'UCRL2BSSP-B-extplan',
    'UCRL2BSSP-B-extplannt': 'UCRL2BSSP-B-extplan-newt',
    'UCSSP-B-def': "\\UCSSP-B-def",
    'UCSSP-B-ext': "\\UCSSP-B-ext",
}

REMOVE = ['UCRL2BSSP-B-defp', 'UCRL2BSSP-B-extp', 'UCRL2BSSP-B-defplannt', 'UCRL2BSSP-B-extplannt',
          'UCRL2BSSP-B-defplan', 'UCRL2BSSP-B-extplan']
MAXMIN_CI = False
EVERY = 25
print("EVERY: ", EVERY)

folders = sorted([x[0] for x in os.walk('.') if len(x[0]) > 1])
print(folders)

alg_resutls = {}

# exp_optimal_hittingtime = compute_hittingtime()
# print(exp_optimal_hittingtime)

for folder in folders:
    env_name = folder.split('_')[0]
    agent = folder.split('_')[1]
    regret_times = []
    regrets = []
    tot_files = 0

    with open(os.path.join(folder, "settings.conf")) as f:
        config = json.load(f)
    exp_optimal_hittingtime = compute_hittingtime(config['optimal_policy'])

    if agent not in REMOVE:
        alg_resutls[agent] = {}
        for file in os.listdir(folder):
            # if file.endswith("_regretSSP.txt"):
            #     regret = np.loadtxt(os.path.join(folder, file))
            #     times.append(regret[:, 0])
            #     regrets.append(regret[:, 1])
            #     tot_files += 1
            if file.endswith("_result.json"):
                try:
                    with open(os.path.join(folder, file)) as f:
                        json_data = json.load(f)
                    tot_files += 1
                    for key in json_data.keys():
                        if tot_files == 1:
                            alg_resutls[agent][key] = []
                        alg_resutls[agent][key].append(json_data[key])
                except:
                    print("error while reading file ", file)
        print("* processed {} files in folder {}".format(tot_files, folder))

# Y = map(len, alg_resutls["UCRLUC-B"]["planning_time"])
# pos = np.argmax(Y)
# val = alg_resutls["UCRLUC-B"]["planning_time"][pos]
# # M = alg_resutls["UCSSP-H"]["regret_times"][pos]
# U = alg_resutls["UCRLUC-B"]["regret_times"][pos]
# Z = []
# i = 0
# for el in val:
#     while i < len(U) and el > U[i]:
#         i += 1
#     Z.append(i)
#     # plt.axvline(el, 0, 40, c='r', label="UCSSP-H")
# # for el in val:
# #     plt.axvline(el, 0, 40, c='k', label="UCRLUC-H")
# Z = np.unique(Z)

plt.figure(num=1, figsize=(10, 7))
plt.figure(num=2, figsize=(10, 7))
maxv1 = 0
maxv2 = 0
maxv=0
for key in alg_resutls:
    plt.figure(1)
    plt.title('cmin=0')
    val = np.array(alg_resutls[key]['regret'])
    mean_v = np.mean(val, axis=0)
    x = np.mean(alg_resutls[key]['regret_times'], axis=0)
    std = np.std(val, axis=0) / np.sqrt(val.shape[0])
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)
    maxv1 = max(maxv1, x.max())

    # plt.title("{} / {} / reps: {}".format(env_name, key, tot_files))
    plt.figure(2)
    plt.title('cmin=0')
    x = np.arange(mean_v.size)
    if "UCRL2" in PNAME[key]:
        plt.plot(x[::EVERY], mean_v[::EVERY], '--', label=PNAME[key], linewidth=3)
    else:
        plt.plot(x[::EVERY], mean_v[::EVERY], label=PNAME[key], linewidth=3)
    print(len(x[::EVERY]))

    if MAXMIN_CI:
        plt.fill_between(x[::EVERY], smooth(val.min(axis=0)[::EVERY], 11),
                         smooth(val.max(axis=0)[::EVERY], 11), alpha=0.15)
    else:
        plt.fill_between(x[::EVERY], mean_v[::EVERY] - 2 * std[::EVERY],
                         mean_v[::EVERY] + 2 * std[::EVERY], alpha=0.15)

    maxv2 = max(maxv2, x.max())
    maxv = max(maxv, np.max(mean_v + 2 * std))

plt.figure(1)
plt.xlim(left=-200, right=maxv1)
plt.ylim(bottom=0)
plt.xlabel('Time ($t$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_time.png")
tikzplotlib.save("regret_time.tex")

plt.figure(2)
# plt.vlines(Z, 0, 1.2 * maxv, label="\\UCRL planning episodes", colors='gray',
#            linestyles='dashdot', lw=0.5, alpha=0.25)
plt.xlim(left=-10, right=maxv2)
plt.ylim(bottom=0, top=1.2 * maxv)
plt.xlabel('Episode to goal ($k$)')
plt.ylabel('Cumulative regret $\Delta(\mathfrak{A},k_t)$')
plt.legend(loc='lower right')
plt.savefig("regret_episodes.png")
tikzplotlib.save("regret_episodes.tex")

plt.show()

